A measurement of small-scale features using ionospheric scintillation. Comparison with refractive shift measurements

We present a study of scintillation induced by the mid-latitude ionosphere. By implementing methods currently used in Interplanetary Scintillation studies to measure amplitude scintillation at low frequencies, we have proven it is possible to use the Murchison Widefield Array to study ionospheric scintillation in the weak regime, which is sensitive to structures on scales $\sim$300 m at our observing frequency of 154 MHz, where the phase variance on this scale was 0.06 rad$^{2}$ in the most extreme case observed. Analysing over 1000 individual 2-minute observations, we compared the ionospheric phase variance with that inferred with previous measurements of refractive shifts, which are most sensitive to scales almost an order of magnitude larger. The two measurements were found to be highly correlated (Pearson correlation coefficient 0.71). We observed that for an active ionosphere, the relationship between these two metrics is in line with what would be expected if the ionosphere's structure is described by Kolmogorov turbulence between the relevant scales of 300m and 2000m. In the most extreme ionospheric conditions, the refractive shifts were sometimes found to underestimate the small-scale variance by a factor of four or more, and it is these ionospheric conditions that could have significant effects on radio astronomy observations.

==> anc/table1.csv <==
G4Jy_name,GLEAM_name,nsi,Kaplan
G4Jy 2,GLEAM J000105-165921,0.1787356,false
G4Jy 3,GLEAM J000312-355630,0.35457173,false
G4Jy 4,GLEAM J000322-172708,0.39840803,false
G4Jy 6,GLEAM J000355-305949,0.74366224,false
G4Jy 21,GLEAM J001218-332157,0.3766575,false
G4Jy 26,GLEAM J001524-380439,0.41522688,false
G4Jy 28,GLEAM J001619-143009,,false
G4Jy 29,GLEAM J001636-382643,,false
G4Jy 30,GLEAM J001707-125625,0.772325,false
G4Jy 33,GLEAM J001851-124235,0.44274145,false
G4Jy 40,GLEAM J002112-191041,0.20310047,false
G4Jy 43,GLEAM J002308-250232,0.17841242,false
G4Jy 45,GLEAM J002430-292847,0.13151264,false
G4Jy 47,GLEAM J002530-330336,0.8735272,false
G4Jy 48,GLEAM J002549-260211,1.0840783,false
G4Jy 49,GLEAM J002609-124749,0.74358386,false
G4Jy 50,GLEAM J002613-200455,0.2133512,false
G4Jy 51,GLEAM J002654-365535,0.7103005,false
G4Jy 64,GLEAM J003508-200354,0.690735,false
G4Jy 66,GLEAM J003629-372745,0.3516901,false
G4Jy 80,GLEAM J004354-160447,0.44279334,false
G4Jy 81,GLEAM J004411-221219,0.34904894,false
G4Jy 82,GLEAM J004441-353029,0.50954896,false
G4Jy 86,GLEAM J004733-251710,0.37043086,false
G4Jy 106,GLEAM J005827-240101,,false
G4Jy 113,GLEAM J010241-215227,,false
G4Jy 114,GLEAM J010244-273124,0.26695207,false
G4Jy 1805,GLEAM J230455-343129,0.3163346,false
G4Jy 1807,GLEAM J230627-250653,0.20719467,false
G4Jy 1810,GLEAM J231007-275752,0.09361191,false
G4Jy 1815,GLEAM J231635-162543,0.40835804,false
G4Jy 1818,GLEAM J231949-220416,0.15644309,false
G4Jy 1819,GLEAM J231956-272735,0.14773464,false
G4Jy 1820,GLEAM J232036-335325,0.2241881,false
G4Jy 1821,GLEAM J232049-191917,0.8659984,false
G4Jy 1822,GLEAM J232102-162302,1.2352064,false
G4Jy 1823,GLEAM J232103-241043,0.34800544,false
G4Jy 1825,GLEAM J232447-271916,0.9967382,true
G4Jy 1833,GLEAM J232831-145415,0.22896588,false
G4Jy 1834,GLEAM J232834-210542,0.07614245,false
G4Jy 1835,GLEAM J232933-192257,0.08641266,false
G4Jy 1836,GLEAM J233003-180803,0.2827141,false
G4Jy 1837,GLEAM J233147-245210,0.16928796,false
G4Jy 1839,GLEAM J233343-305753,1.0510081,true
G4Jy 1841,GLEAM J233429-334502,0.15226576,false
G4Jy 1844,GLEAM J233648-344403,0.13421272,false
G4Jy 1846,GLEAM J234112-162052,0.31419384,false
G4Jy 1848,GLEAM J234146-350620,0.8575974,false
G4Jy 1849,GLEAM J234324-214129,0.07825685,false
G4Jy 1850,GLEAM J234545-240232,0.12435775,false
G4Jy 1852,GLEAM J234740-280839,0.31483915,false
G4Jy 1854,GLEAM J235050-245702,0.14832208,false
G4Jy 1855,GLEAM J235134-160739,0.31892225,false
G4Jy 1858,GLEAM J235701-344532,0.032414336,false
G4Jy 1860,GLEAM J235708-181743,,false

